Hardware Watermarking for Finite State Machines, with Symmetric Circuit Encryption

Putting a watermark into digital circuitry has its own set of challenges. Creating a secure watermark in printed matter usually involves including graphics that are difficult to reproduce. In circuitry, including additional circuitry that is hard to produce, one must contend with the prospect of increasing power consumption of the circuit, decreasing the speed of the circuit, and introducing watermark circuitry that is easily reproduced. In this paper we present a watermark method for sequential circuitry. It allows for several degrees of calibration, allowing the user to tune the complexity of the watermark to requirements of speed, power, and efficacy. Our method uses an encryption technique to introduce secrets about the watermark circuit, at several levels. It also employs a boundary scan testing protocol as a means to protect the watermark circuitry. Our discussion starts by describing the different tools needed in our watermark scheme. We then discuss the difficulty of the problem associated with cracking our watermark circuit. This analysis shows that, with full implementation, our method can be made quite secure.

==> test/adj2dot.py <==
#!/usr/bin/env python3
# convert from an adjacency array to a digraph
import fileinput
import numpy

adj = []

for line in fileinput.input():
	if fileinput.lineno() == 1:
		st = line.strip()
	elif fileinput.lineno() == 2:
		verts = line.split()
	else:
		adj.append(map(int, line.split()))

print("digraph adj {")
print "start [shape = plaintext];"
print ("start -> %s;" % st)
for i in range(0, len(verts)):
	for j in range(0, len(verts)):
		if adj[i][j] == 1:
       			print("%s -> %s;" % (verts[i],verts[j]))
print("}")			
		




==> test/adj2kiss.py <==
#!/usr/bin/env python3
# convert from an adjacency array to an FSM with no input and state output
import fileinput
import math

adj = []

for line in fileinput.input():
	if fileinput.lineno() == 1:
		st = line.strip()
	elif fileinput.lineno() == 2:
		verts = line.split()
	else:
		adj.append(map(int, line.split()))

print ".i 0"

# find number of output bits
maxst = 0
maxsst = 0
for state in verts:
	(snum, subnum) = state.replace("s", "").split("x")
	maxst = int(snum) if int(snum) > maxst else maxst
	maxsst = int(subnum) if int(subnum) > maxsst else maxsst
szo = int(math.ceil(math.log(maxst, 2)))
szso = int(math.ceil(math.log(maxsst, 2)) if maxsst > 0 else 1)
print(".o %i" % (szo + szso))

print(".s %i" % len(verts))

# find the number of productions
pcount = 0
for row in adj:
	for col in row:
		pcount = pcount + col
print(".p %s" % pcount)
print(".r %s"% st)

# print the productions
for i in range(0, len(adj)):
	for j in range(0, len(adj)):
		if adj[i][j] == 1:
			(snum, subnum) = verts[i].replace("s", "").split("x")
			stptr = bin(int(snum)).replace("0b", "").zfill(szo) \
				+ bin(int(subnum)).replace("0b", "").zfill(szso)
			print("- %s %s %s" % (verts[i], verts[j], stptr))




==> test/adj2lpr.py <==
#!/usr/bin/env python3
# convert from an adjacency array to a lpr path
import fileinput
import numpy
import sys

adj = []
verts = []

# compare two paths
def cmppath(i, j):
	while True:
		x = None if len(i) <= 0 else i.pop(0)
		y = None if len(j) <= 0 else j.pop(0)
		if x == None and y == None:
			return 0
		elif x == None:
			return -1
		elif y == None:
			return 1
		elif verts.index(x) < verts.index(y):
			return 1
		elif verts.index(x) > verts.index(y):
			return -1
		else:
			return cmppath(i, j)

# find the maximum path in a list
def maxpath(lst):
	if lst == []:
		return []
	m = lst[0]
	for i in lst:
		if cmppath(list(m), list(i)) > 0:
			m = i
	return m

# DFT function
def DFT(v):
	marked[verts.index(v)] = 1
	p1 = []
	for i in verts:
		ix = verts.index(i)
		vx = verts.index(v)
		if adj[vx][ix] == 1 and marked[ix] == 0:
			p = DFT(i)
			p1.append(p)
	ret = maxpath(p1)
	ret.insert(0, v)
	return ret

# generate a key for sorting vertexes
def keyVerts(e):
	(v, c) = e.split("x")
	return (verts.index(v) + len(verts) * int(c))

# read the adj file
for line in fileinput.input(files=sys.argv[1]):
	if fileinput.lineno() == 1:
		st = line.strip()
	elif fileinput.lineno() == 2:
		verts = line.split()
	else:
		adj.append(map(int, line.split()))

# find longest DFT path
marked = [0] * len(verts)
lpr = DFT(st)

# tile the lpr
k = int(sys.argv[2]) if len(sys.argv) >= 3 else len(lpr)
mult = k // len(lpr)
trunc = k % len(lpr)
lprt = lpr[0:trunc]
scount = 0
lprm = []
for i in range(mult):
	lprm[len(lprm):] = map((lambda a: a + "x" + str(scount)), lpr)
	scount = scount + 1
lpr = lprm
lpr[len(lpr):] = map((lambda a: a + "x" + str(scount)), lprt)

#form new data structures
st1 = st + "x0"
verts1 = [x for x in lpr]
verts1.sort(key = keyVerts) 
adj1 = [[0] * len(verts1) for _ in range(0, len(verts1))]
for i in verts1:
	j1 = lpr.index(i)
	j2 = (j1 + 1) if j1 + 1 < len(lpr) else -1
	j2node = verts1.index(lpr[j2]) if j2 >= 0 else -1
	if j2node >= 0:
		adj1[verts1.index(i)][j2node] = 1
	else:
		adj1[verts1.index(i)][verts1.index(i)] = 1
# write the new adj file
print(st1)
print(' '.join(verts1))
for row in adj1:
	print(' '.join(map(str,row)))




			


	


==> test/adj2rme.py <==
#!/usr/bin/env python3
# convert from an adjacency array to a row-major encoding
import fileinput
import numpy

adj = []

for line in fileinput.input():
	if fileinput.lineno() == 1:
		st = line.strip()
	elif fileinput.lineno() == 2:
		verts = line.split()
	else:
		adj.append(line)
rho = hex(int(("".join(adj)).replace(" ", "").replace("\n", ""), 2)).replace("L", "")

print(st)
print(' '.join(verts))
print(rho)



==> test/decompose.py <==
#!/usr/bin/env python3
# decompose a machine into a dependent machine, given the independent machine

import fileinput
import sys

adj1 = {}	
adj2 = {}
adj12 = {}	

# read in the source machine
for line in fileinput.input(sys.argv[1]): 
    if line.startswith(".r"):
	_, reset1 = line.split()
    elif line.startswith(".i"):
	_, numi1 = line.split()
    elif line.startswith(".o"):
	_, numo1 = line.split()
    elif not line.startswith("."):
        in_bits, from_state, to_state, out_bits = line.split()
	if from_state in adj1:
		adj1[from_state][in_bits] = (to_state, out_bits)
	else:
		adj1[from_state] = {in_bits : (to_state, out_bits)}

# read in the key machine
for line in fileinput.input(sys.argv[2]): 
    if line.startswith(".r"):
	_, reset2 = line.split()
    elif line.startswith(".i"):
	_, numi2 = line.split()
    elif line.startswith(".o"):
	_, numo2 = line.split()
    elif not line.startswith("."):
        in_bits, from_state, to_state, out_bits = line.split()
	if from_state in adj2:
		adj2[from_state][in_bits] = (to_state, out_bits)
	else:
		adj2[from_state] = {in_bits: (to_state, out_bits)}

# trace the parallel machine
reset12 = (reset1, reset2)
Q = [reset12]


while Q != []:
	(sf1, sf2) = Q.pop()
	for in1 in adj1[sf1]:
		(st1, out1) = adj1[sf1][in1]
		for in2 in adj2[sf2]:
			(st2, out2) = adj2[sf2][in2]
			st12 = (st1, st2)
			in12 = (in1, in2)
			sf12 = (sf1, sf2)
			out12 = (out1, out2)
			if not sf12 in adj12:
				adj12[sf12] = {in12 : (st12, out12)}
				Q.insert(0, st12)
			elif not in12 in adj12[sf12]:
				adj12[sf12][in12] = (st12, out12)
				Q.insert(0, st12)

# write out the parallel machine
print (".i %i" % (int(numi1) + int(numi2)))
print (".o %i" % (int(numo1) + int(numo2)))
print (".s %i" % len(adj12))

# find the number of productions
nump = 0
for e in adj12:
	nump = nump + len(e)
print (".p %i" % nump)

print(".r %s" % "".join(reset12))

# print the productions
for sf in adj12:
	sflst = adj12[sf]
	for inp in sflst:
		(st, outp) = sflst[inp]
		print("%s %s %s %s" % ("".join(inp).replace("-", "") + \
			"".join(outp)[int(numo1):], \
			"".join(sf), "".join(st), "".join(outp)[0:int(numo1)]))



==> test/dot2adj.py <==
#!/usr/bin/env python3
# convert from a rooted digraph to an adjacency array
import fileinput
import numpy

verts = []
adj = numpy.array([])
edges = []
st = None

for line in fileinput.input():
	if line.count("->"):
		from_state, arrow, to_state = line.split()
		to_state = to_state.rstrip('; ')
		edges.append(line)
		if not(from_state in verts) and from_state != "start":
			verts.append(from_state)
		if not(to_state in verts):
			verts.append(to_state)

adj = numpy.zeros((len(verts), len(verts)), dtype=int)


for line in edges:
	from_state, arrow, to_state = line.split()
	to_state = to_state.rstrip('; ')
	if from_state == "start":
		st = to_state
	else:
		adj[verts.index(from_state)][verts.index(to_state)] = 1

print(st)
print(' '.join(verts))
for row in adj:
	print(' '.join(map(str,row)))


==> test/invkey.py <==
#!/usr/bin/env python3
# build an inverse key machine, given a key, and an encrypted machine
import fileinput
import sys
import math

mtx = []

# return the transpose of a matrix
def trans(A):
	B = [[A[j][i] for j in range(0, len(A))] for i in range(0, len(A[0]))]
	return B

# multiply two square matrices
def mult(A, B):
	C = [[0 for i in range(0, len(A))] for j in range(0, len(A))]
	for i in range(0, len(A)):
		for j in range(0, len(A)):
			for k in range(0, len(A)):
				C[i][j] = C[i][j] | (A[i][k] & B[k][j])
	return C
			
# read the multiplication matrix
for line in fileinput.input(files=sys.argv[2]):
	mtx.append(map(int, line.split()))

# transpose the matrix
newadj = trans(mtx)

# read in the adjacenc matrix
adj = []

for line in fileinput.input(sys.argv[1]):
	if fileinput.lineno() == 1:
		st = line.strip()
	elif fileinput.lineno() == 2:
		verts = line.split()
	else:
		adj.append(map(int, line.split()))

# find number of output bits
maxst = 0
maxsst = 0
for state in verts:
	(snum, subnum) = state.replace("s", "").split("x")
	maxst = int(snum) if int(snum) > maxst else maxst
	maxsst = int(subnum) if int(subnum) > maxsst else maxsst
szo = int(math.ceil(math.log(maxst, 2)))
szso = int(math.ceil(math.log(maxsst, 2)) if maxsst > 0 else 1)

print(".i %i" % (szo + szso))
print(".o %i" % (szo + szso))
print(".s %i" % len(verts))

# find the number of productions
pcount = 0
for row in adj:
	for col in row:
		pcount = pcount + col
print(".p %s" % pcount)
print(".r %s"% st)

# multiply the matrices
decryptadj = mult(adj, newadj)

# tracethe parallel machine to find the productions
curste, curstd = (st, st)
marked = [0 for i in range(0, len(verts))]
while not marked[verts.index(curstd)]:
	iie = verts.index(curste)
	iid = verts.index(curstd)
	nextste = verts[adj[iie].index(1)]
	nextstd = verts[decryptadj[iid].index(1)]
	inst, inseq = curste.replace("s", "").split("x")
	inval = bin(int(inst)).replace("0b", "").zfill(szo) \
				+ bin(int(inseq)).replace("0b", "").zfill(szso)
	outst, outseq = curstd.replace("s", "").split("x")
	outval = bin(int(outst)).replace("0b", "").zfill(szo) \
				+ bin(int(outseq)).replace("0b", "").zfill(szso)
	print("%s %s %s %s" % (inval, curstd, nextstd, outval))
	marked[verts.index(curstd)] = 1
	curste, curstd = nextste, nextstd


==> test/jtag-v.py <==
#!/usr/bin/env python3
# write a verilog jtag module for a kiss2 machine
# Conventions: TCK TAP clock, TMS TAP mode bit; 0 same state, 1 next state, TDI carry-in,
# TDO carry-out.
# States: Latch, latch in input values, Shift, shift BSR, Assert assert BSR to machine.
# name of the file will be given on command line


import fileinput
import sys
import math

statelen = 0
lastdot = True
numstates = 0
states_seen = []

# give a state a unique binary encoding
def codeup(st):
	if not (st in states_seen):
		states_seen.append(st)
	return bin(states_seen.index(st)).replace('0b', '').rjust(statelen, '0')

print("// FSM circuit %s, with inputs TCK, TMS, TDI, output TDO" % sys.argv[2])
print("// File generated automatically from .kiss2 description by jtag-v")
print("module %s_jtag(TCK, TMS, TDI, TDO);" % sys.argv[2])
print("input TCK, TMS, TDI;")
print("output TDO;")

for line in fileinput.input(sys.argv[1]): 
    if line.startswith(".i"):
	_, inlen = line.split()
	inlen = int(inlen)
    elif line.startswith(".o"):
	_, outlen = line.split()
	outlen = int(outlen)
print("`define ol %i" % outlen)
print("`define il %i" % inlen)
print("reg [%i:0] BSR;" % (inlen + outlen - 1))
print("reg Mclk;")
print("reg [%i:0] BSRw;" % (inlen - 1))
print("wire [%i:0] BSRww;" % (outlen - 1))
print("%s %s_x(.j(BSRw),.p(BSRww),.clk(Mclk));" % (sys.argv[2], sys.argv[2]))
for line in fileinput.input("TAP.v"):
	print line.replace("\n","")
print("assign TDO = BSR[%i];" % (outlen + inlen - 1))
print("initial begin Mclk = 0; BSR = 0; end")

print("endmodule")


==> test/keydecomp.py <==
#!/usr/bin/env python3
# generate a decomposition key randomly - input size of key in bits
import sys
import random

size = int(sys.argv[1])

# generate the key
random.seed()
key = random.randint(0, 2 ** size - 1)
k_bitst = bin(key).replace("0b","").rjust(size, "0")
k_bitlst = [k_bitst[i] for i in range(0, len(k_bitst))]

# generate kiss file
print ".i 1"
print (".o %i" % (size + 1))
print (".s %i" % (size + 2))
print (".p %i" % ((size + 2) * 2))
print ".r s0"

# print he productions
prefix = "s0"
for i in range(0, len(k_bitlst)):
	print ("%s %s %s %s" % (k_bitlst[i], prefix, prefix + k_bitlst[i], \
		(prefix + k_bitlst[i]).replace("s", "").rjust(size +1, "0")))
	print ("%s %s %s %s"% ("0" if k_bitlst[i] == "1" else "1", prefix, "s1", \
		("0" if k_bitlst[i] == "1" else "1").rjust(size + 1, "0")))
	prefix = prefix + k_bitlst[i]
print "0 s1 s1 " + ("0" * (size + 1))
print "1 s1 s1 " + ("0" * (size + 1))
print ("0 %s %s %s" % (prefix, prefix, prefix.replace("s", "").rjust(size + 1, "0")))
print ("1 %s %s %s" % (prefix, prefix, prefix.replace("s", "").rjust(size + 1, "0")))


		


==> test/keymult.py <==
#!/usr/bin/env python3
# encrypt an lpr using matrix multiplication, and a key machine.
import fileinput
import sys

adj = []
verts = []
mtx = []

# function to multiply two matrices same-size square matrices
def mult(A, B):
	C = [[0] * len(A) for _ in range(0, len(A))]
	for i in range(0, len(A)):
		for j in range(0, len(A)):
			for k in range(0, len(A)):
				C[i][j] = C[i][j] | (A[i][k] & B[k][j])
	return C

# read the adj file
for line in fileinput.input(files=sys.argv[1]):
	if fileinput.lineno() == 1:
		st = line.strip()
	elif fileinput.lineno() == 2:
		verts = line.split()
	else:
		adj.append(map(int, line.split()))

# read the multiplication matrix
for line in fileinput.input(files=sys.argv[2]):
	mtx.append(map(int, line.split()))

# multiply the matrices
newadj = mult(adj, mtx)

# output new adjacency matrix
print(st)
print(' '.join(verts))
for row in newadj:
	print(' '.join(map(str,row)))



==> test/keytrans.py <==
#!/usr/bin/env python3
# generate a transformational key randomly - input size of key
import fileinput
import numpy
import sys
import random

size = int(sys.argv[1])

# function to shuffle rows of an array
def shuffle(A, n):
	if n <= 0:
		return
	k1 = random.randint(0, size - 1)
	k2 = random.randint(0, size - 1)
	temp = A[k1]
	A[k1] = A[k2]
	A[k2] = temp
	shuffle(A, n - 1) 

ident = []
for i in range(size):
	ident[len(ident):] = [[0]*size]
	ident[i][i] = 1

random.seed()
shuffle(ident, size * 2)
for row in ident:
	print(' '.join(map(str,row)))
		


==> test/kiss2CG.py <==
#!/usr/bin/env python3

import fileinput

print("digraph CG {")
adj = {}

for line in fileinput.input(): 
    if line.startswith(".r"):
	dotr, reset = line.split()
	print "start [shape = plaintext];"
	print ("start -> %s;" % reset)
    elif not line.startswith("."):
        in_bits, from_state, to_state, out_bits = line.split()
	if from_state in adj:
		if not (to_state in adj[from_state]):
			adj[from_state].append(to_state)
	else:
		adj[from_state] = [to_state]
	if not(to_state in adj):
		adj[to_state] = []
for from_state in adj:
	for to_state in adj[from_state]:
        	print("%s -> %s;" % (from_state, to_state))

print("}")


==> test/kiss2dot.py <==
#!/usr/bin/env python3

import fileinput

print("digraph fsm {")

for line in fileinput.input(): 
    if line.startswith(".r"):
	dotr, reset = line.split()
	print "start [shape = plaintext];"
	print ("start -> %s;" % reset)
    elif not line.startswith("."):
        in_bits, from_state, to_state, out_bits = line.split()
        print("%s -> %s [label=\"%s/%s\"];" % (from_state, to_state,
                in_bits.replace("-", "?"), out_bits.replace("-", "?")))

print("}")


==> test/kiss2v.py <==
#!/usr/bin/env python3
# convrert a kiss file into verilog
# Conventions: input j, output p, clock clk, no don't cares.
# name of the file will be given on command line


import fileinput
import sys
import math

statelen = 0
lastdot = True
numstates = 0
states_seen = []

# give a state a unique binary encoding
def codeup(st):
	if not (st in states_seen):
		states_seen.append(st)
	return bin(states_seen.index(st)).replace('0b', '').rjust(statelen, '0')

print("// FSM circuit %s, with input j, output p, and clock input clk" % sys.argv[2])
print("// File generated automatically from .kiss2 description by kiss2v")
print("module %s(j, clk, p);" % sys.argv[2])
print("input clk;")

for line in fileinput.input(sys.argv[1]): 
    if line.startswith(".i"):
	_, inlen = line.split()
	inlen = int(inlen)
	print("input [%i:0] j;" % (inlen - 1))
    elif line.startswith(".o"):
	_, outlen = line.split()
	outlen = int(outlen)
	print("output reg [%i:0] p;" % (outlen - 1))
    elif line.startswith(".s"):
	_, numStates = line.split()
	statelen = int(math.ceil(math.log(float(numStates), 2)))
	print("reg [%s:0] Z;" % (statelen - 1))
    elif line.startswith(".r"):
	_, startstate = line.split()
    elif not line.startswith("."):
	if lastdot:
		print("always @(posedge clk)")
		print("casez({j, Z})")
		lastdot = False
        in_bits, from_state, to_state, out_bits = line.split()
	in_bits = in_bits.replace("-", "?")
	print("\t%s'b%s: begin p = %s'b%s; Z = %s'b%s; end" % (inlen + statelen, 
		in_bits + codeup(from_state), outlen, out_bits, statelen, codeup(to_state)))
print("endcase")
print("initial begin p = 0; Z = %s'b%s; end" % (str(statelen), codeup(startstate)))
print("endmodule")


==> test/lpr2lprk.py <==
#!/usr/bin/env python3
# convert an lpr into an LPR(k) machine, using an add-shift hash function.
# given: the lpr, the shift value k, and the key value.

import fileinput
import math
import sys

# add-shift hash function
def addshift(s, k, c):
	(snum, subnum) = s.replace("s", "").split("x")	
	# add to state number
	nsnum = str((int(snum) + c) % pow(2, szo))
	# shift the state number
	top = (int(nsnum) << (k % szo)) & (pow(2, szo) - 1)
	bottom = (int(nsnum) >> (szo - (k % szo))) & (pow(2, szo) - 1)
	nsnum = str(top | bottom)
	# form new state
	res = "s" + nsnum + "x" + subnum
	return(res)
	

adj = []

for line in fileinput.input(sys.argv[2]):
	if fileinput.lineno() == 1:
		st = line.strip()
	elif fileinput.lineno() == 2:
		verts = line.split()
	else:
		adj.append(map(int, line.split()))

kst = int(sys.argv[1])
cst = int(sys.argv[3])
print(".i %i" % int(math.ceil(math.log(kst, 2))))

# find number of output bits
maxst = 0
maxsst = 0
for state in verts:
	(snum, subnum) = state.replace("s", "").split("x")
	maxst = int(snum) if int(snum) > maxst else maxst
	maxsst = int(subnum) if int(subnum) > maxsst else maxsst
szo = int(math.ceil(math.log(maxst, 2)))
szso = int(math.ceil(math.log(maxsst, 2)) if maxsst > 0 else 1)
szbo = int(math.ceil(math.log(kst, 2)))
print(".o %i" % (szo + szso + szbo))
print(".s %i" % (len(verts) * kst + 1))
print ".r s0"
print(".p %i" % (len(verts) * kst * kst + kst))

# arrange vertices in order
verts1 = []
vlast = ""
vnew = st
while vlast != vnew:
	verts1.append(vnew)
	inew = verts.index(vnew)
	rowi = adj[inew]
	jnew = rowi.index(1)
	vlast = vnew
	vnew = verts[jnew]
verts = verts1


# produce the transitions from the start state
for k in range(0, kst):
	print ("%s %s %s %s" % (bin(k).replace("0b", "").zfill(int(math.ceil(math.log(kst, 2)))), "s0", addshift(verts[0], k, cst) + "b" + bin(k).replace("0b", "").zfill(int(math.ceil(math.log(kst, 2)))), "1"*(szo + szso + szbo)))

# produce the transitions from the end states
for k in range(0, kst):
	lastState = addshift(verts[len(verts) - 1],k, cst)
	(ss, xs) = lastState.replace("s", "").split("x")
	lsbin = bin(int(ss)).replace("0b", "").zfill(int(math.ceil(math.log(maxst, 2)))) + xs
	for kk in range(0, kst):
		print ("%s %s %s %s" % (bin(kk).replace("0b", "").zfill(int(math.ceil(math.log(kst, 2)))), lastState + "b" + bin(k).replace("0b", "").zfill(int(math.ceil(math.log(kst, 2)))), lastState + "b" + bin(k).replace("0b", "").zfill(int(math.ceil(math.log(kst, 2)))), lsbin + bin(k).replace("0b", "").zfill(int(math.ceil(math.log(kst, 2))))))

# write out chain transitions
for k in range(0, kst):
	for i in range(0, len(verts) - 1):
		(ss, xs) = addshift(verts[i], k, cst).replace("s", "").split("x")
		lsbin = bin(int(ss)).replace("0b", "").zfill(int(math.ceil(math.log(maxst, 2)))) + xs
		print("%s %s %s %s" % (bin(0).replace("0b", "").zfill(int(math.ceil(math.log(kst,2)))), addshift(verts[i], k, cst) + "b" + bin(k).replace("0b", "").zfill(int(math.ceil(math.log(kst, 2)))), 
addshift(verts[i+1], k, cst) + "b" + bin(k).replace("0b", "").zfill(int(math.ceil(math.log(kst, 2)))), lsbin + bin(k).replace("0b", "").zfill(int(math.ceil(math.log(kst, 2))))))

# write out fail transitions
for k in range(0, kst):
	for i in range(0, len(verts) - 1):
		for  kk in range(0, kst):
			if kk != 0:
				(ss, xs) = addshift(verts[i], k, cst).replace("s", "").split("x")
				lsbin = bin(int(ss)).replace("0b", "").zfill(int(math.ceil(math.log(maxst, 2)))) + xs
				print("%s %s %s %s" % (bin(kk).replace("0b", "").zfill(int(math.ceil(math.log(kst,2)))), addshift(verts[i], k, cst) + "b" + bin(k).replace("0b", "").zfill(int(math.ceil(math.log(kst, 2)))), 
addshift(verts[i], k, cst) + "b" + bin(k).replace("0b", "").zfill(int(math.ceil(math.log(kst, 2)))), lsbin + bin(k).replace("0b", "").zfill(int(math.ceil(math.log(kst, 2))))))

# write out unused input
#ovst = int(pow(2, math.ceil(math.log(kst, 2))))
#for k in range(kst, ovst):
#	print("%s * * %s" % (bin(k).replace("0b", "").zfill(int(math.ceil(math.log(kst,2)))), #"-"*(szo + szso + szbo)))


==> test/lpr2lprkdep.py <==
#!/usr/bin/env python3
# convert an lpr into an LPR(k) dependent machine, for partition theory decomposition
# given: the lpr, the offset key c, and the shift value k

import fileinput
import math
import sys

# add-shift hash function
def addshift(s, k, c):
	(snum, subnum) = s.replace("s", "").split("x")	
	# add to state number
	nsnum = str((int(snum) + c) % pow(2, szo))
	# shift the state number
	top = (int(nsnum) << (k % szo)) & (pow(2, szo) - 1)
	bottom = (int(nsnum) >> (szo - (k % szo))) & (pow(2, szo) - 1)
	nsnum = str(top | bottom)
	# form new state
	res = "s" + nsnum + "x" + subnum
	return(res)
	

adj = []

for line in fileinput.input(sys.argv[2]):
	if fileinput.lineno() == 1:
		st = line.strip()
	elif fileinput.lineno() == 2:
		verts = line.split()
	else:
		adj.append(map(int, line.split()))

kst = int(sys.argv[1])
cst = int(sys.argv[3])
print(".i %i" % (int(math.ceil(math.log(kst, 2))) + int(math.ceil(math.log(1 + kst, 2)))))

# find number of output bits
maxst = 0
maxsst = 0
for state in verts:
	(snum, subnum) = state.replace("s", "").split("x")
	maxst = int(snum) if int(snum) > maxst else maxst
	maxsst = int(subnum) if int(subnum) > maxsst else maxsst
szo = int(math.ceil(math.log(maxst, 2)))
szso = int(math.ceil(math.log(maxsst, 2)) if maxsst > 0 else 1)
szbo = int(math.ceil(math.log(kst, 2)))
print(".o %i" % (szo + szso + szbo))
print(".s %i" % (len(verts) + 1))
print ".r s0"
print(".p %i" % (len(verts) * kst * kst + kst))

# arrange vertices in order
verts1 = []
vlast = ""
vnew = st
while vlast != vnew:
	verts1.append(vnew)
	inew = verts.index(vnew)
	rowi = adj[inew]
	jnew = rowi.index(1)
	vlast = vnew
	vnew = verts[jnew]
verts = verts1


# produce the transitions from the start state
for k in range(0, kst):
	print ("%s %s %s %s" % ("-"*(1 + int(math.ceil(math.log(1 + kst, 2)))) + bin(k).replace("0b", "").zfill(int(math.ceil(math.log(kst, 2)))), "s0", "s1", "1"*(szo + szso + szbo)))

# produce the transitions from the end states
for k in range(0, kst):
	last = str(len(verts))
	lastState = addshift(verts[len(verts) - 1],k, cst)
	(ss, xs) = lastState.replace("s", "").split("x")
	lsbin = bin(int(ss)).replace("0b", "").zfill(int(math.ceil(math.log(maxst, 2)))) + xs
	for kk in range(0, kst):
		print ("%s %s %s %s" % ("1" + bin(k).replace("0b", "").zfill(int(math.ceil(math.log(kst, 2)))) + bin(kk).replace("0b", "").zfill(int(math.ceil(math.log(kst, 2)))), "s" + last, "s" + last, lsbin + bin(k).replace("0b", "").zfill(int(math.ceil(math.log(kst, 2))))))

# write out chain transitions
for k in range(0, kst):
	for i in range(1, len(verts)):
		(ss, xs) = addshift(verts[i - 1], k, cst).replace("s", "").split("x")
		lsbin = bin(int(ss)).replace("0b", "").zfill(int(math.ceil(math.log(maxst, 2)))) + xs
		print("%s %s %s %s" % ("1" + bin(k).replace("0b", "").zfill(int(math.ceil(math.log(kst, 2)))) + bin(0).replace("0b", "").zfill(int(math.ceil(math.log(kst, 2)))), "s" + str(i), 
"s" + str(i + 1), lsbin + bin(k).replace("0b", "").zfill(int(math.ceil(math.log(kst, 2))))))

# write out fail transitions
for k in range(0, kst):
	for i in range(1, len(verts)):
		for  kk in range(0, kst):
			if kk != 0:
				(ss, xs) = addshift(verts[i - 1], k, cst).replace("s", "").split("x")
				lsbin = bin(int(ss)).replace("0b", "").zfill(int(math.ceil(math.log(maxst, 2)))) + xs
				print("%s %s %s %s" % ("1" + bin(k).replace("0b", "").zfill(int(math.ceil(math.log(kst, 2)))) + bin(kk).replace("0b", "").zfill(int(math.ceil(math.log(kst,2)))), "s" + str(i), 
"s" + str(i), lsbin + bin(k).replace("0b", "").zfill(int(math.ceil(math.log(kst, 2))))))



==> test/lpr2lprkindi.py <==
#!/usr/bin/env python3
# convert an lpr into an LPR(k) independent machine, for partition theory decomposition
# given: the shift value k

import fileinput
import math
import sys

kst = int(sys.argv[1])
szk = int(math.ceil(math.log(kst, 2)))
print(".i %i" % szk)
print(".o %i" % (1 + szk))
print(".s %i" % (1 + kst))
print ".r s0"
print(".p %i" % (kst + kst * kst))

# produce the transitions from the start state
for k in range(0, kst):
	print ("%s %s %s %s" % (bin(k).replace("0b", "").zfill(szk), "s0", "s1b" + bin(k).replace("0b", "").zfill(int(math.ceil(math.log(kst, 2)))), "0"*(szk + 1)))

# output transitions from branch states
for k in range(0, kst):
	for kk in range(0, kst):
		print ("%s %s %s %s" % (bin(kk).replace("0b", "").zfill(szk), "s1b" + bin(k).replace("0b", "").zfill(szk), "s1b" + bin(k).replace("0b", "").zfill(szk), "1" + bin(k).replace("0b", "").zfill(szk)))




==> test/partions/dcm2LPRkdep.py <==
#!/usr/bin/env python3
# convert from a decomposed machine to two FSMs with no input and state output
# inputs are the original machine and the decomposition.
# output is the dependant machines for partition theory.
import fileinput
import math
import sys

trans = []
inlen = ""
# copy meta information from LPRk
for line in fileinput.input(sys.argv[1]): 
    if line.startswith(".i"):
	_, inlen = line.split()
	inlen = int(inlen)
    elif line.startswith(".o"):
	_, outlen = line.split()
	outlen = int(outlen)
    elif line.startswith(".s"):
	_, numStates = line.split()
	statelen = int(math.ceil(math.log(float(numStates), 2)))
    elif line.startswith(".r"):
	_, startstate = line.split()
    elif not line.startswith("."):
        trans.append(line)

# find number of output bits
decomp = fileinput.input(sys.argv[2])[0]
(indi, dep) = decomp.split(":")
indi = indi.replace(" ", "").replace("{", "").replace("}", "")
blocks = indi.split(";")
blen = int(math.ceil(math.log(len(blocks), 2)))
print (".i %i" % (inlen + blen))
print(".o %i" % outlen)
dep = dep.replace(" ", "").replace("{", "").replace("}", "")
blocks1 = dep.split(";")
blen1 = int(math.ceil(math.log(len(blocks1), 2)))
print(".s %i" % len(blocks1))


# find the number of productions
blockx1 = []
for block in blocks1:
	block = block.split(",")
	blockx1.append(block)
blockx = []
for block in blocks:
	block = block.split(",")
	blockx.append(block)
stateMap = []
for i in range(0, len(trans)):
	(inp, fromSt, toSt, outp) = trans[i].split()
	if not(fromSt in stateMap):
		stateMap.append(fromSt)
	if not(toSt in stateMap):
		stateMap.append(toSt)
print stateMap
pcount = 0
for i in range(0, len(blockx1)):
	already = []
	for t in trans:
		(inp, source, dest, outp) = t.split()
		index = str(stateMap.index(source))
		if not (index, inp) in already:
			if index in blockx1[i]:
				for j in range(0, len(blockx1)):
					if str(stateMap.index(dest)) in blockx1[j]:
						pcount+= 1
						already.append((index, inp))
print(".p %i" % (pcount))

# find the start state
found = -1
for i in range(0, len(blockx1)):
	if str(stateMap.index(startstate)) in blockx1[i]:
		found = i
print(".r s%i" % found)

# print the productions
for i in range(0, len(blockx1)):
	already = []
	for t in trans:
		(inp, source, dest, outp) = t.split()
		index = str(stateMap.index(source))
		found = -1
		for m in range(0, len(blockx)):
			if str(stateMap.index(source)) in blockx[m]:
				found = m 
				break
		if not (index, inp) in already:
			if index in blockx1[i]:
				for j in range(0, len(blockx1)):
					if str(stateMap.index(dest)) in blockx1[j]:
						print("%s s%i s%i %s" % \
 							(bin(found).replace("0b", "").zfill(blen) + \
							inp, i, j, outp))
						already.append((index, inp))


==> test/partions/dcm2LPRkindi.py <==
#!/usr/bin/env python3
# convert from a decomposed machine to two FSMs with no input and state output
# inputs are the original machine and the decomposition.
# output is the independent machines for partition theory.
import fileinput
import math
import sys

trans = []
inlen = ""
# copy meta information from LPRk
for line in fileinput.input(sys.argv[1]): 
    if line.startswith(".i"):
	_, inlen = line.split()
	inlen = int(inlen)
    elif line.startswith(".o"):
	_, outlen = line.split()
	outlen = int(outlen)
    elif line.startswith(".s"):
	_, numStates = line.split()
	statelen = int(math.ceil(math.log(float(numStates), 2)))
    elif line.startswith(".r"):
	_, startstate = line.split()
    elif not line.startswith("."):
        trans.append(line)

print (".i %i" % inlen)

# find number of output bits
decomp = fileinput.input(sys.argv[2])[0]
(indi, dep) = decomp.split(":")
indi = indi.replace(" ", "").replace("{", "").replace("}", "")
blocks = indi.split(";")
blen = int(math.ceil(math.log(len(blocks), 2)))
print(".o %i" % blen)
print(".s %i" % len(blocks))


# find the number of productions
blockx = []
for block in blocks:
	block = block.split(",")
	blockx.append(block)
stateMap = []
for i in range(0, len(trans)):
	(inp, fromSt, toSt, outp) = trans[i].split()
	if not(fromSt in stateMap):
		stateMap.append(fromSt)
	if not(toSt in stateMap):
		stateMap.append(toSt)
#print stateMap
pcount = 0
for i in range(0, len(blockx)):
	already = []
	for t in trans:
		(inp, source, dest, outp) = t.split()
		if not inp in already:
			if str(stateMap.index(source)) in blockx[i]:
				for j in range(0, len(blockx)):
					if str(stateMap.index(dest)) in blockx[j]:
						pcount+= 1
						already.append(inp)
print(".p %i" % (pcount))

# find the start state
found = -1
for i in range(0, len(blockx)):
	if str(stateMap.index(startstate)) in blockx[i]:
		found = i
print(".r s%i" % found)

# print the productions
for i in range(0, len(blockx)):
	already = []
	for t in trans:
		(inp, source, dest, outp) = t.split()
		if not inp in already:
			if str(stateMap.index(source)) in blockx[i]:
				for j in range(0, len(blockx)):
					if str(stateMap.index(dest)) in blockx[j]:
						print("%s s%i s%i %s" % \
 							(inp, i, j, bin(i).\
							replace("0b", "").zfill(blen) + inp))
						already.append(inp)


==> test/partions/kiss2dot.py <==
#!/usr/bin/env python3

import fileinput

print("digraph fsm {")

for line in fileinput.input(): 
    if line.startswith(".r"):
	dotr, reset = line.split()
	print "start [shape = plaintext];"
	print ("start -> %s;" % reset)
    elif not line.startswith("."):
        in_bits, from_state, to_state, out_bits = line.split()
        print("%s -> %s [label=\"%s/%s\"];" % (from_state, to_state,
                in_bits.replace("-", "?"), out_bits.replace("-", "?")))

print("}")


==> test/rme2adj.py <==
#!/usr/bin/env python3
# convert from a row-major encoding to an adjacency matrix
import fileinput
import numpy


for line in fileinput.input():
	if fileinput.lineno() == 1:
		st = line.strip()
	elif fileinput.lineno() == 2:
		verts = line.split()
	else:
		rho = bin(int(line, 16))[2:].rjust(len(verts) * len(verts), '0')
adj = []
for i in range(0,len(verts)):
	adj.append(list(rho[i * len(verts):(i + 1) * len(verts)]))

print(st)
print(' '.join(verts))
for row in adj:
	print(' '.join(map(str,row)))

